Algorithms for Sampling Self-Orthogonal and Totally Self-Orthogonal Codes in Odd Characteristic

We give an algorithm that samples uniformly random linear codes of any hull dimension and type over finite fields of odd characteristic, implying the first algorithm for sampling uniformly random self-orthogonal codes of any rate, including self-dual codes. Our algorithm is a re-visitation of the algorithm given by Albrecht, Ben\v{c}ina and Lai (EC'25), using the mass formulae proven by Li, Shi and Ling (IEEE Trans. Inf. Theory 71(1)). This allows us to instantiate code-based cryptographic schemes that rely on the hardness of Permutation Code Equivalence (PCE) on `random' self-dual codes for security and that were previously unable to sample them. Building on the observation by Bardet, Otmani and Saeed-Taha (ISIT'19) that Euclidean orthogonality is insufficient when considering PCE over finite extension fields due to non-trivial Galois automorphisms, we study the behaviour of what we call total orthogonality, that is orthogonality with respect to all induced Galois geometries simultaneously. We characterise total orthogonality of vectors and codes, and give an algorithm that samples linear codes with a total hull of a prescribed dimension; a subcode that acts as the hull in all Galois geometries of the ambient space. The algorithm incurs a rate decrease by a factor equal to the extension degree, however, we argue why this may be necessary in the context of PCE and explore how it limits the practicality of our algorithm. We consider the notion of Galois type of a linear code when Galois hulls are symmetric and show that all linear codes have constant Hermitian type.

==> galois.py <==
from sage.all import GF, matrix, span, vector

from lincodes import Dual, Hull
from hollow import SampleLCD, SampleSelfOrthogonal


def _field_coef_proj(a):
    """
    Return a list of coefficient projections of the field element a.
    """
    d = a.parent().degree()
    cs = list(a.polynomial())
    assert len(cs) <= d
    if len(cs) < d:
        cs += [0] * (d - len(cs))
    return cs


def _field_coef_lift(x):
    """
    Lift a vector over the base field F into an element of the extension field E. Degree
    is determined by the length.
    """
    d = len(x)
    F = x.base_ring()
    E = GF(len(F) ** d)
    z = E.gen()
    basis = vector(E, [z ** i for i in range(d)])
    return E(x * basis)


def coefficient_code(x):
    """
    Return a generator matrix for the coefficient code of the vector x from E^n.
    """
    F = x.base_ring().base_ring()
    pis = matrix(F, [_field_coef_proj(ent) for ent in x])
    return pis.T


def coefficient_lift(A):
    """
    Lift a matrix of elements in a prime field to a vector in the extension field.
    Degree is determined by the number of rows.
    """
    d = A.nrows()
    F = A.base_ring()
    E = GF(len(F) ** d)
    A_ = A.T
    v = vector(E, [_field_coef_lift(row) for row in A_])
    return v


def _field_map_aut(a, i):
    """
    Map an element a from the extension field with its i-th inner automorphism over the
    base field.
    """
    d = a.parent().degree()
    i = i % d
    phi_i = a.parent().frobenius_endomorphism(i)
    return phi_i(a)


def map_aut(x, i):
    """
    Map an element a from the extension field E with its i-th inner automorphism over
    the base field F where i in ZZ_[E:F].
    """
    return vector([_field_map_aut(a, i) for a in x])


def inner_galois(x, y, i):
    """
    Galois inner product of two vectors x and y from E^n with respect to the i-th
    automorphism.
    """
    return x * map_aut(y, i)


def DualGalois(A, i, q=None):
    """
    The i-th Galois dual of the code A.
    """
    Ai = matrix([map_aut(x, -i) for x in A])
    if q is None:
        return Ai.right_kernel_matrix()
    return Dual(Ai, q=q)


def HullGalois(A, i):
    """
    The i-th Galois hull of the code A.
    """
    A_ = Dual(A)
    Ai = matrix([map_aut(x, -i) for x in A])
    Hi = A_.stack(Ai).right_kernel_matrix()
    return Hi


def SampleTotal(n, k, h, p, d, chi):
    """
    Sample an [n,k]-linear code over GF(p ** d) such that it has total hull dimension h.
    Requires d * k <= n/2. The code rate is upper-bounded by 1/(2*d).
    """
    assert k >= 1 and h >= 0 and h <= k and 2 * k * d <= n and chi in [1, -1]
    F, E = GF(p), GF(p ** d)
    A_0 = None
    for i in range(k):
        A_0 = SampleLCD(n, k-h, p ** d, chi)
        if A_0 is not None:
            break
    if A_0 is None:
        return None
    if h == 0:
        return A_0
    T_ = []
    for row in A_0:
        T_ += list(coefficient_code(row))
    A_i, H_ = matrix(F, T_), []
    for i in range(d * h):
        A_i_ = Dual(A_i)
        y = None
        for j in range(d * k * p):
            y = SampleSelfOrthogonal(A_i_)
            if y is None:
                continue
            if i > 0 and y in span(Hull(A_i)):
                y = None
                continue
            break
        if y is None:
            return None
        A_i = A_i.stack(matrix(F, 1, n, y))
        H_.append(y)
    hvs = [coefficient_lift(matrix(H_[d*i:d*(i+1)])) for i in range(h)]
    A = matrix(E, hvs).stack(A_0)
    for i in range(d):
        assert HullGalois(A, i).nrows() >= h
    return A


def DehullGalois(A, i):
    """
    The i-th Galois dehulling of the code A.
    """
    _, k, F = A.ncols(), A.nrows(), A.base_ring()
    H = HullGalois(A, i)
    h = H.nrows()
    # edgecases
    if h == 0:
        return (A, H)
    if h == k:
        return (matrix(F, []), A)

    # compute basis of A/hull(A) and lift to A
    V = span(A)
    W = span(H)
    Q = V / W
    T = matrix(F, [Q.lift(b) for b in Q.basis()])

    T_ = matrix([map_aut(x, i) for x in T])
    assert (T * T_.T).rank() == k - h
    return (T, H)


def GenusGalois(A, i):
    """
    Simple function that computes the Galois genus/type of a linear code.
    """
    T, H = DehullGalois(A, i)
    h = H.nrows()
    T_ = matrix([map_aut(x, i) for x in T])
    chi = 1 if not T else 2 * int((T * T_.T).det().is_square()) - 1
    return (h, chi)


==> hollow.py <==
from sage.all import (
    GF, PolynomialRing, identity_matrix, is_prime_power, matrix, random_matrix, span,
    vector,
)
from sage.all import randint, random

from lincodes import _check_code, Dual, Hull, Dehull
import util


def SampleLCD(n, k, q, chi):
    """
    Outputs a uniformly random [n,k]-linear LCD code over FF_q with square class chi.
    """
    assert k >= 0 and k <= n // 2
    assert is_prime_power(q)
    assert chi == 1 or chi == -1
    if k == 0:
        return matrix(GF(q), 0, n)
    for _ in range(k):
        A = random_matrix(GF(q), k, n)
        if A.rank() != k:  # not full-rank
            continue
        G = A * A.T
        if G.rank() != k:  # not LCD
            continue
        chiA = 1 if G.det().is_square() else -1
        if chi != chiA:  # not correct genus
            continue
        return A
    return None


def FindPlane(A, i_=0, j_=1):
    """
    Given a h-hollow A with k-h >= 2, output a matrix spanning the same code as A with
    rows i_ and j_ spanning a regular plane.
    """
    n, k, F = _check_code(A)
    G = A * A.T
    assert G.rank() >= 2
    assert i_ != j_
    assert i_ >= 0 and i_ < k and j_ >= 0 and j_ < k
    for i in range(k):
        if G[i][i] == 0:
            continue
        # else G[i][i] != 0:
        rows = A.rows()
        rows[0], rows[i] = rows[i], rows[0]
        for j in range(1, k):
            rows[j] = rows[j] - (rows[0] * rows[j]) / (rows[0] * rows[0]) * rows[0]
        A_ = matrix(rows[1:])
        G_ = A_ * A_.T
        for j in range(k-1):
            if G_[j][j] == 0:
                continue
            # else G_[j][j] != 0:
            util._swap_pairs(rows, 0, j+1, i_, j_)
            B = matrix(rows)
            assert util._disc(B[i_], B[j_]) != 0
            assert span(A) == span(B)
            return B
        # else G_[j][j] = 0 for all j:
        for ii in range(k-1):
            for jj in range(ii+1, k-1):
                if G_[ii][jj] != 0:  # always true for at least one pair (ii,jj)
                    util._swap_pairs(rows, ii+1, jj+1, i_, j_)
                    B = matrix(rows)
                    assert util._disc(B[i_], B[j_]) != 0
                    assert span(A) == span(B)
                    return B
    # else G[i][i] = 0 for all i:
    for ii in range(k):
        for jj in range(ii+1, k):
            if G[ii][jj] != 0:  # always true for at least one pair (ii,jj)
                rows = A.rows()
                util._swap_pairs(rows, ii, jj, i_, j_)
                B = matrix(rows)
                assert util._disc(B[i_], B[j_]) != 0
                assert span(A) == span(B)
                return B


def FindPlaneH(A, i_=0, j_=1):
    """
    Given a h-hollow A with k-h >= 2, output a matrix spanning the same code as A with
    rows i_ and j_ spanning a hyperbolic plane, or abort if anisotropic.
    """
    assert i_ != j_
    T, H = Dehull(A)
    n, k, F = _check_code(T)
    assert k >= 2
    if k == 2 and (T * T.T).det().is_square() != F(-1).is_square():
        return None  # anisotropic case
    A_ = FindPlane(T, k-2, k-1)
    B = A_[k-2:]
    # are we lucky and have a hyperbolic plane already?
    if (B * B.T).det().is_square() == F(-1).is_square():
        M = A_.stack(H)
        util._swap_pairs(M, k-2, k-1, i_, j_)
        return M
    # otherwise, construct *any* non-hull self-orthogonal vector
    v, c = None, None
    R, X = PolynomialRing(F, "X").objgen()
    pre_x = [util.random_invertible(len(F)) for i in range(k-2)]
    for a in F:
        x = vector(R, pre_x + [a, X])
        poly = x * A_ * A_.T * x
        if poly == 0:
            c = vector(F, pre_x + [a, F(1)])
        else:
            rs = poly.roots(multiplicities=False)
            if not rs:
                continue
            c = vector(F, pre_x + [a, rs[0]])
        v = c * A_
        break
    assert c is not None and v is not None  # this cannot happen if q odd
    # make a hyperbolic pair
    y = matrix(c * A_ * A_.T).solve_right(vector(F, [1]))
    z = y - (y * A_ * A_.T * y) * F(2).inverse() * c
    w = z * A_
    assert v * v == 0 and w * w == 0 and v * w == 1
    # compute a basis that starts with v and w
    rows = [v, w]
    T_ = matrix(F, rows)
    for r in A_:
        if T_.rank() < T_.stack(matrix(r)).rank():
            T_ = T_.stack(matrix(r))
    M = T_.stack(H)
    util._swap_pairs(M, 0, 1, i_, j_)
    return M


def SampleSelfOrthogonal(A, n=None, q=None):
    """
    Sample a uniformly random self-orthogonal vector from a code generated by A.
    To sample a self-orthogonal vector from FF_q^n, run with ([], n=n, q=q).
    """
    # return a random s.o. vector if A is empty
    if not A:
        if n is None or q is None:
            return None
        assert n > 0
        assert is_prime_power(q)
        A = identity_matrix(GF(q), n)
    n, k, F = _check_code(A)
    q = len(F)

    # G = FindPlane(A, k-2, k-1)
    G = FindPlaneH(A, k-2, k-1)
    if G is None:  # anisotropic case, return hull vector
        H = Hull(A)
        if H.nrows() == 0:
            return vector(F, [0] * n)
        c = vector(F, [F.random_element() for _ in range(H.nrows())])
        return c * H
    D = util._disc(G[k-2], G[k-1])
    assert (-D).is_square() == F(-1).is_square()
    M = util._maxsols(D, F)
    assert M == 2 * q - 1
    halt = n * (q+1)

    R, X = PolynomialRing(F, "X").objgen()
    for i in range(halt):
        pre_x = [F.random_element() for i in range(k-2)]
        roots = []
        for a in F:
            x = vector(R, pre_x + [a, X])
            poly = x * G * G.T * x
            if poly == 0:
                for r in F:
                    roots.append((a, r))
            else:
                rs = poly.roots(multiplicities=False)
                for r in rs:
                    roots.append((a, r))
        L = len(roots)
        assert L == M or L == M-len(F)
        if random() > L / M:
            continue
        # sample random solution
        sol = list(roots[randint(0, L-1)])
        # construct so vector
        cs = vector(F, pre_x + sol)
        v = cs * G
        assert v * v == 0
        return v
    return None


def SampleCode(n, k, h, q, chi, randomize=True):
    """
    Returns a random [n,k]-linear code over FF_q with 2*k <= n, hull dimension h <= k
    and square class chi. Chi is ignored if h = k.
    """
    assert k >= 1 and h >= 0 and h <= k and 2 * k <= n and chi in [1, -1]
    F = GF(q)
    A_0 = SampleLCD(n, k-h, q, chi)
    if A_0 is None:
        return None
    A_i = A_0
    for i in range(h):
        A_i_ = Dual(A_i)
        y = None
        for j in range(k * q):
            y = SampleSelfOrthogonal(A_i_)
            if y is None:
                continue
            if i > 0 and y in span(Hull(A_i)):
                y = None
                continue
            break
        if y is None:
            return None
        A_i = A_i.stack(matrix(F, 1, n, y))
    A_h = A_i
    assert A_h.rank() == k and (A_h * A_h.T).rank() == k - h
    # optionally randomise basis
    S = util.random_fullrank_matrix(k, len(F)) if randomize else 1
    return S * A_h


def SampleHollow(n, k, h, q):
    """
    Sample negligibly close to uniform [n,k]-linear h-hollow codes over FF_q.
    """
    chi = 2 * util.random_bit() - 1
    return SampleCode(n, k, h, q, chi)


# misc:

def SampleSelfOrthogonalCode(n, k, q):
    """
    Return a random self-orthogonal i.e. weakly self-dual [n,k]-linear code over FF_q.
    """
    return SampleCode(n, k, k, q, 1)


def SampleSelfDualCode(n, q):
    """
    Return a random self-dual [2n,n]-linear code over FF_q.
    """
    assert q % 2 == 1
    assert q % 4 == 1 or n % 2 == 0
    return SampleSelfOrthogonalCode(2 * n, n, q)


==> lincodes.py <==
from sage.all import GF, RR, copy, is_prime_power, matrix, span


def _check_code(A, n=None, k=None, q=None, allow_even=False):
    """
    Return parameters n,k,F of [n,k]-linear code over F, and check health. Optional
    parameters override reality.
    """
    if n is None:
        n = A.ncols()
    if k is None:
        k = A.nrows()
    F = None
    if q is None:
        F = A.base_ring()
    else:
        assert is_prime_power(q)
        F = GF(q)
    if not allow_even:
        assert len(F) % 2 == 1
    assert n >= k
    assert A.rank() == k
    assert F.is_field()
    assert F.is_finite()
    return n, k, F


# algorithms on linear codes

def Dual(A, n=None, k=None, q=None):
    """
    Given a row generator matrix for a [n,k]-linear code over a finite field F, return a
    generator matrix of its dual.
    """
    return A.right_kernel_matrix()


def Hull(A):
    """
    Given a row generator matrix for a [n,k]-linear code over a finite field F, return a
    generator matrix of its hull.
    """
    M = A.stack(Dual(A))
    H = M.right_kernel_matrix()
    return H


def Dehull(A):
    """
    Given an [n,k]-linear h-hollow code A with hull H, compute a [n,k]-linear 0-hollow
    code T such that A = H + T algebraically. Returns (T, H).
    """
    _, k, F = _check_code(A)
    H = Hull(A)
    h = H.nrows()
    # edgecases
    if h == 0:
        return (A, H)
    if h == k:
        return (matrix(F, []), A)
    # compute basis of A/hull(A) and lift to A
    V = span(A)
    W = span(H)
    Q = V / W
    T = matrix(F, [Q.lift(b) for b in Q.basis()])
    assert (T * T.T).rank() == k - h
    return (T, H)


def Genus(A):
    """
    Computes the genus/type of a linear code.
    """
    T, H = Dehull(A)
    h = H.nrows()
    chi = 1 if not T else 2 * int((T * T.T).det().is_square()) - 1
    return (h, chi)


# misc:

def closure(A):
    """
    Given a row generator matrix for a [n,k]-linear code over a finite field F, return a
    generator matrix for its closure.
    """
    _, _, F = _check_code(A)
    A_ = copy(A)
    for x in F:
        if x == 0 or x == 1:
            continue
        A_ = A_.augment(x * A)
    return A_


def signed_closure(A):
    """
    Given a row generator matrix for a [n,k]-linear code over a finite field F, return a
    generator matrix for its signed closure.
    """
    _ = _check_code(A)
    A_ = copy(A)
    A_ = A_.augment(-1 * A)
    return A_


def prob_hull(n, k, h, q):
    """
    Returns the probability that a uniformly random [n,k]-linear code over FF_q has hull
    dimension h.

    Sendrier (1997): On the Dimension of the Hull, Thm. 4.18
    """
    p = RR(1)
    p /= q ** (h * (h + 1) / 2)
    for i in range(k - h):
        p *= (RR(1) - (RR(1) / (q ** (k - i))))
    for i in range(1, ((k - h) // 2) + 1):
        p /= (RR(1) - (RR(1) / (q ** (2*i))))
    return p


==> util.py <==
from sage.all import (
    GF, Permutation, diagonal_matrix, matrix, randint, random_matrix, shuffle, vector,
)


def _cprod(a, b):
    """
    Entry-wise multiplication of vectors.
    """
    assert len(a) == len(b)
    return vector([a[i] * b[i] for i in range(len(a))])


def _swap_pairs(rows, a, b, i, j):
    """
    Swap rows a <-> i and b <-> j, handling collision.
    """
    if i == b:
        rows[b], rows[j] = rows[j], rows[b]
        rows[a], rows[i] = rows[i], rows[a]
    else:
        rows[a], rows[i] = rows[i], rows[a]
        rows[b], rows[j] = rows[j], rows[b]


def _maxsols(D, F):
    """
    Return the maximal number of solutions a smooth conic with discriminant D over the
    finite field F can have.
    """
    assert D in F and D != 0
    q = len(F)
    return 2 * q - 1 if D.is_square() else q + 1


def _disc(v, w):
    """
    Return the discriminant of the conic based on v and w.
    """
    return (v * w) ** 2 - (v * v) * (w * w)


# basic samplers

def random_bit():
    """
    Random bit {0,1} as int.
    """
    return randint(0, 1)


def random_invertible(q):
    """
    Return a random element of FF_q*.
    """
    F = GF(q)
    z = F.multiplicative_generator()
    i = randint(1, q-1)
    return z ** i


def random_fullrank_matrix(n, q):
    """
    Return a random full-rank n x n matrix over FF_q.
    """
    while True:
        A = random_matrix(GF(q), n, n)
        if A.rank() == n:
            return A


def random_permutation_matrix(n):
    """
    Return a random element from the group P_n(ZZ).
    """
    ind = list(range(1, n+1))
    shuffle(ind)
    return Permutation(ind).to_matrix()


def random_signed_permutation_matrix(n):
    """
    Return a random element from the group O_n(ZZ).
    """
    P = random_permutation_matrix(n)
    v = vector([(-1) ** random_bit() for i in range(n)])
    return matrix([_cprod(p, v) for p in P])


def random_diagonal_matrix(n, q):
    """
    Return a random element of diag(FF_q*).
    """
    v = [random_invertible(q) for i in range(n)]
    return diagonal_matrix(v)


def random_monomial_matrix(n, q):
    """
    Return a random element from the group M_n(FF_q).
    """
    P = random_permutation_matrix(n)
    v = vector([random_invertible(q) for i in range(n)])
    return matrix([_cprod(p, v) for p in P])

